Identifying and Characterizing Silently-Evolved Methods in the Android API

With over 500,000 commits and more than 700 contributors, the Android platform is undoubtedly one of the largest industrial-scale software projects. This project provides the Android API, and developers heavily rely on this API to develop their Android apps. Unfortunately, because the Android platform and its API evolve at an extremely rapid pace, app developers need to continually monitor API changes to avoid compatibility issues in their apps (\ie issues that prevent apps from working as expected when running on newer versions of the API). Despite a large number of studies on compatibility issues in the Android API, the research community has not yet investigated issues related to silently-evolved methods (SEMs). These methods are functions whose behavior might have changed but the corresponding documentation did not change accordingly. Because app developers rely on the provided documentation to evolve their apps, changes to methods that are not suitably documented may lead to unexpected failures in the apps using these methods. To shed light on this type of issue, we conducted a large-scale empirical study in which we identified and characterized SEMs across ten versions of the Android API. In the study, we identified SEMs, characterized the nature of the changes, and analyzed the impact of SEMs on a set of 1,000 real-world Android apps. Our experimental results show that SEMs do exist in the Android API, and that 957 of the apps we considered use at least one SEM. Based on these results, we argue that the Android platform developers should take actions to avoid introducing SEMs, especially those involving semantic changes. This situation highlights the need for automated techniques and tools to help Android practitioners in this task.

==> resources/getSqlStatementType_new.java <==
/**
 * Returns one of the following which represent the type
 * of the given SQL statement.
 * ...
 * @param sql the SQL statement whose type is returned
 *            by this method
 * @return one of the values listed above
 */
public static int getSqlStatementType(String sql) {
    ...
    String prefixSql = sql.substring(0, 3)
        .toUpperCase(Locale.ROOT);
    ...
    else if (prefixSql.equals("ROL")) {
+       boolean isRollbackToSavepoint = sql.
+       toUpperCase(Locale.ROOT).contains(" TO ");
+       if (isRollbackToSavepoint) {
+           ...
+           return STATEMENT_OTHER;
+       }
        return STATEMENT_ABORT;
    }
    ...
    return STATEMENT_OTHER;
}

==> resources/getSqlStatementType_old.java <==
/**
 * Returns one of the following which represent the type
 * of the given SQL statement.
 * ...
 * @param sql the SQL statement whose type is returned
 *            by this method
 * @return one of the values listed above
 */
public static int getSqlStatementType(String sql) {
    ...
    String prefixSql = sql.substring(0,3)
        .toUpperCase(Locale.ROOT);
    ...
    else if (prefixSql.equals("ROL")) {
        return STATEMENT_ABORT;
    }
    ...
    return STATEMENT_OTHER;
}
